Revisiting SGD with Increasingly Weighted Averaging: Optimization and Generalization Perspectives

Stochastic gradient descent (SGD) has been widely studied in the literature from different angles, and is commonly employed for solving many big data machine learning problems. However, the averaging technique, which combines all iterative solutions into a single solution, is still under-explored. While some increasingly weighted averaging schemes have been considered in the literature, existing works are mostly restricted to strongly convex objective functions and the convergence of optimization error. It remains unclear how these averaging schemes affect the convergence of {\it both optimization error and generalization error} (two equally important components of testing error) for {\bf non-strongly convex objectives, including non-convex problems}. In this paper, we {\it fill the gap} by comprehensively analyzing the increasingly weighted averaging on convex, strongly convex and non-convex objective functions in terms of both optimization error and generalization error. In particular, we analyze a family of increasingly weighted averaging, where the weight for the solution at iteration $t$ is proportional to $t^{\alpha}$ ($\alpha > 0$). We show how $\alpha$ affects the optimization error and the generalization error, and exhibit the trade-off caused by $\alpha$. Experiments have demonstrated this trade-off and the effectiveness of polynomially increased weighted averaging compared with other averaging schemes for a wide range of problems including deep learning.

==> figure/co.sh <==
pdfcrop covtype_training.pdf covtype_training.pdf
pdfcrop covtype_testing.pdf covtype_testing.pdf
pdfcrop covtype_training_poly.pdf covtype_training_poly.pdf
pdfcrop covtype_testing_poly.pdf covtype_testing_poly.pdf
pdfcrop splice_training.pdf splice_training.pdf
pdfcrop splice_testing.pdf splice_testing.pdf
pdfcrop splice_training_poly.pdf splice_training_poly.pdf
pdfcrop splice_testing_poly.pdf splice_testing_poly.pdf
pdfcrop svmguide1_training.pdf svmguide1_training.pdf
pdfcrop svmguide1_testing.pdf svmguide1_testing.pdf
pdfcrop svmguide1_training_poly.pdf svmguide1_training_poly.pdf
pdfcrop svmguide1_testing_poly.pdf svmguide1_testing_poly.pdf
pdfcrop skin-nonskin_training.pdf skin-nonskin_training.pdf
pdfcrop skin-nonskin_testing.pdf skin-nonskin_testing.pdf
pdfcrop skin-nonskin_training_poly.pdf skin-nonskin_training_poly.pdf
pdfcrop skin-nonskin_testing_poly.pdf skin-nonskin_testing_poly.pdf
pdfcrop strong_covtype_training.pdf strong_covtype_training.pdf
pdfcrop strong_covtype_testing.pdf strong_covtype_testing.pdf
pdfcrop strong_covtype_training_poly.pdf strong_covtype_training_poly.pdf
pdfcrop strong_covtype_testing_poly.pdf strong_covtype_testing_poly.pdf
pdfcrop strong_splice_training.pdf strong_splice_training.pdf
pdfcrop strong_splice_testing.pdf strong_splice_testing.pdf
pdfcrop strong_splice_training_poly.pdf strong_splice_training_poly.pdf
pdfcrop strong_splice_testing_poly.pdf strong_splice_testing_poly.pdf
pdfcrop strong_svmguide1_training.pdf strong_svmguide1_training.pdf
pdfcrop strong_svmguide1_testing.pdf strong_svmguide1_testing.pdf
pdfcrop strong_svmguide1_training_poly.pdf strong_svmguide1_training_poly.pdf
pdfcrop strong_svmguide1_testing_poly.pdf strong_svmguide1_testing_poly.pdf
pdfcrop strong_skin-nonskin_training.pdf strong_skin-nonskin_training.pdf
pdfcrop strong_skin-nonskin_testing.pdf strong_skin-nonskin_testing.pdf
pdfcrop strong_skin-nonskin_training_poly.pdf strong_skin-nonskin_training_poly.pdf
pdfcrop strong_skin-nonskin_testing_poly.pdf strong_skin-nonskin_testing_poly.pdf
pdfcrop cifar10_training.pdf cifar10_training.pdf
pdfcrop cifar10_testing.pdf cifar10_testing.pdf
pdfcrop cifar10_training_poly.pdf cifar10_training_poly.pdf
pdfcrop cifar10_testing_poly.pdf cifar10_testing_poly.pdf
pdfcrop cifar100_training.pdf cifar100_training.pdf
pdfcrop cifar100_testing.pdf cifar100_testing.pdf
pdfcrop cifar100_training_poly.pdf cifar100_training_poly.pdf
pdfcrop cifar100_testing_poly.pdf cifar100_testing_poly.pdf

